Searching for line transitive, point imprimitive, linear spaces

A finite linear space is a finite set of points and lines, where any two points lie on a unique line. Well known examples include projective planes. This project focuses on linear spaces which admit certain types of symmetries. Symmetries of the space which preserve the line structure are called automorphisms. A group of these is called an automorphism group of the linear space. Two interesting properties of linear spaces are point imprimitivity and line transitivity. Point imprimitive spaces admit a second structure on the points aside from the lines, which is also preserved by an automorphism group. In line transitive spaces, given any two lines, an automorphism can be found that maps one line to the other. Very few point imprimitive, line transitive linear spaces, apart from projective planes, are known. Such spaces that have been found have been surprising. One point of interest is whether such spaces are rare and the known ones are in some sense exceptional, or if there are many such spaces, but mathematicians have been looking in the wrong places. Here we investigate methods to construct a line transitive, point imprimitive linear space over a given point set and automorphism group. We employ these methods on two given automorphism groups, both on a set of 451 points. This was an exceptional situation identified in theoretical work of Praeger and Tuan. Included in this is the development of an algorithm, written in GAP, an algebraic programming system, and C, to perform these constructions. This algorithm is extendible to a wider class of groups.

==> datastructures.h <==
%auto-ignore
\begin{verbatim}
#define LONG_INTS_FOR_USED_ORBITS (((NO+1) / (sizeof(long int) * 8)) + 1)
#define LONG_INTS_FOR_ROWS (((Ysize+1) / (sizeof(long int) * 8)) + 1)

struct covered_orbits_data {long int data[LONG_INTS_FOR_USED_ORBITS];};
struct covered_rows_data {long int data[LONG_INTS_FOR_ROWS];};
struct column_length_data {int data[MaxColLength+1];};
struct current_length_data {unsigned int data[Xsize];};

/* Stores the number of each length column still required */
typedef struct column_length_data column_length_data;
/* Stores the number of points currently in each column */
typedef struct current_length_data current_length_data;
/* Stores the orbits on pairs currently used */
typedef struct covered_orbits_data covered_orbits_data;
/* Stores the rows currently used */
typedef struct covered_rows_data covered_rows_data;

/* Initialises the global variables */
void init_globals();
/* Set or test the given bit of the orbit or row data  structure */
void orbs_set_bit(covered_orbits_data *covered, int bit);
int orbs_test_bit(covered_orbits_data *covered, int bit);
void rows_set_bit(covered_rows_data *covered, int bit);
int rows_test_bit(covered_rows_data *covered, int bit);
int checkOrbits(unsigned int level, covered_orbits_data *orbitsUsed);
int checkRows(unsigned long row, covered_rows_data *used_rows);
/* Zero the given data structure */
void clear_covered_orbits_data(covered_orbits_data *d);
void clear_covered_rows_data(covered_rows_data *d);
void clear_column_length_data(column_length_data *d);
void clear_current_length_data(current_length_data *d);
void inc_current_length_data(current_length_data *d, int col);
unsigned int get_current_length_data(current_length_data *d, int col);
/* Debug functions to print the given structure */
void printblock(int lev);
void printused(covered_orbits_data *used);
void printrows(covered_rows_data *used);
void print_current_length_data(current_length_data *col_len, int column);
void print_column_length_data(column_length_data *col_len);
/* Returns the first available column length greater than start */
unsigned int get_next_length(column_length_data *col_len, int start);
\end{verbatim}


==> design451.c <==
%auto-ignore
\begin{verbatim}
/*
** Code to search for designs using 451 points with a 41 by 11 grid structure
** Based on origional code by Alice Niemeyer
** Greg Cresp
*/

#include "design451.h"
#include <time.h>
/* Some global variables */
unsigned long   OrbitNr[SN][SN];  /* orbits on 2-subsets */
unsigned long   Block[BS];        /* the block we hope to find */

/* Read the orbit on pairs, if (i,j) lies in k-th orbit set the
** k-th bit of OrbitNr[i][j]
** Code used unmodified from Alice Niemeyer
*/
void read_orbit(char *fileNumber) {
  unsigned int  i,j,n;
  FILE      *fp;
  char* filename;
  filename=(char*)malloc((strlen("orbit.design.")+1)*sizeof(char));
  strcpy(filename,"orbit.design.");
  strcat(filename, fileNumber); 
  if( (fp = fopen( filename, "r" )) == NULL ) {
    perror( "orbit.design" );
    exit( 1 );
  }
  free(filename);
  for( i = 0; i < SN; i++ )
    for( j = 0; j < i; j++ ) {
      if( fscanf( fp, "%d", &n ) != 1 ) {
    fprintf( stderr, "reading orbit failed at %d %d\n", i, j );
    exit( 1 );
      }
      OrbitNr[i][j] = OrbitNr[j][i] = n-1; /* GAP starts at 1, C at 0 */
    }
  
  if( fscanf( fp, "%d", &n ) == 1 ) {
    fprintf( stderr, "number left : %d\n", n );
    exit( 1 );
  };
  fclose( fp );

  printf( "read orbit.design\n" );
  fflush( stdout );
}

/* Continue the search at level lev, using the covered information given.
   All columns up to and including start_col have already been considered.
   Pre: Data (global variable) up to lev still satisfies all conditions.
*/
void search( unsigned long lev, covered_orbits_data used, 
    covered_rows_data used_rows,
    unsigned long current_col, column_length_data col_len,
    unsigned int length, current_length_data cur_len,
    unsigned int start_row) {

  int  row, i;
  covered_orbits_data used_copy;
  covered_rows_data used_rows_copy;
  column_length_data col_len_copy;

  /* if a block is full just print it */
  if( lev == BS ) {
    printf( "yeah { " ); 
    for( i = 0; i < BS-1; i++ )
      printf("%ld,", Block[i]+1 );
    printf("%ld ", Block[BS-1]+1 );
    printf( " },\n" ); 
    fflush( stdout );
    return;
  }
  
  /* This should only happen on the first column. It means we need to 
     assign a length */
  if(length==-1) {
    /* get the lowest length. If this is -1 (it shouldn't ever be), stop */
    if((length=get_next_length(&col_len, get_current_length_data
                   (&cur_len,current_col)-1))==-1) {
      printf("Could not get new length\n"); fflush(stdout); 
      return;      
    }
    search(lev, used, used_rows, current_col, col_len, length, 
       cur_len, 1);
  } 
  /* if the current column is 'full' */
  else if(length==get_current_length_data(&cur_len,current_col)) {
    /* See if we can extend the current column to a longer column. */
    col_len_copy=col_len;
    /* another column of the current length is allowed */
    col_len_copy.data[length]++;
    /* If we can find a larger length, continue */
    if((length=get_next_length(&col_len_copy, length))!=-1) {
      search(lev, used, used_rows, current_col, col_len_copy,
         length, cur_len, start_row);
    }
    /* Now try going to the next column */
    if(current_col<Xsize-1) {
      col_len_copy=col_len;
      /* get the lowest length. If this is -1 (indicates an invalid
     point arrangement), stop */
      if((length=get_next_length(&col_len_copy, get_current_length_data
                 (&cur_len,current_col+1)-1))==-1) {
    printf("Could not get new length, %d\n",get_current_length_data
           (&cur_len,current_col+1) ); fflush(stdout);
      }
      else {
    search(lev,used,  used_rows, current_col+1, col_len_copy, length, 
           cur_len, 1);
      }}}
  /* if there are still points to add to the current column */
  else if(length>get_current_length_data(&cur_len,current_col)){
    inc_current_length_data(&cur_len, current_col);
    /* The third point is always in row 1 */ 
    if(lev==2) {
      Block[lev]=current_col*Ysize+1;
      used_copy=used;
      used_rows_copy=used_rows;
      if(checkOrbits(lev, &used_copy)&&checkRows(1, &used_rows_copy)) {
    search(lev+1, used_copy, used_rows_copy, current_col, col_len,
           length, cur_len, 2);
      }
    }
    else {
      for(row=start_row;row<Ysize; row++) {
    Block[lev]=current_col*Ysize+row;
    used_copy=used;
    used_rows_copy=used_rows;
    if(checkOrbits(lev, &used_copy)&&checkRows(row, &used_rows_copy)) {
      search(lev+1, used_copy, used_rows_copy, current_col, col_len,
         length, cur_len, row+1);
}}}}}
    
/* add the first two points to the block and start the search */
void setUpBlockAndSearch(column_length_data col_len) {
  int lev = 0;
  int col = 0;
  covered_orbits_data used;
  covered_rows_data used_rows;
  current_length_data cur_len;
  /* make sure all the data structures are zeroed */
  clear_covered_orbits_data(&used);
  clear_covered_rows_data(&used_rows);
  clear_current_length_data(&cur_len);
  /* add the point (0,0) */
  Block[lev] = 0+col*Ysize;
  inc_current_length_data(&cur_len,col);
  lev++;
  col++;
  /* add the point in row 0, column 1 */
  Block[lev] = 0+col*Ysize;
  /*update the orbits information*/
  inc_current_length_data(&cur_len,col);
  checkOrbits(lev, &used);
  checkRows(0,&used_rows);
  lev++;
  /* do the search */
  search(lev,used,used_rows,0, col_len, -1, cur_len, 0);
  fflush(stdout);
}  

/* initialise all the global variables and set up the block */
/* Program needs 4 arguments, <group num> <d_1> <d_2> <d_3> */
int main(int argc, char** args) {

  column_length_data col_len;
  int i,t,sum;
  if(argc!=5) {
    fprintf(stderr,"Insufficient arguments\n");
    exit(1);
  }
  if(strlen(args[1])!=1||args[1][0]<'1'||args[1][0]>'4') {
    fprintf(stderr,"Invalid arguments\n");
    exit(1);
  }
  clear_column_length_data(&col_len);
  sum=0;
  for (i=2;i<argc;i++) {
    col_len.data[i-1]=(int)args[i][0]-'0';
    sum+=(int)args[i][0]-'0';
  }
  /* fill in the required number of 0-columns */
  col_len.data[0]=Xsize-sum;
  init_globals();
  read_orbit(args[1]);
  t=(int)time(NULL);
  printf("Start time is %d\n",t);
  setUpBlockAndSearch(col_len);
  t=(int)time(NULL);
  printf("End time is %d\n",t);
  return 1;
}
\end{verbatim}


==> design451.h <==
%auto-ignore
\begin{verbatim}
#include <signal.h>
#include <stdio.h>
#include <string.h>
#include <time.h>
#include <malloc.h>

#define SN      451           /* the total number of points */
#define BS      10            /* the size of a block */
#define Ysize   41
#define Xsize   11
#define NO      45            /* the number of orbits on pairs */
#define TRUE     1
#define FALSE    0
#define MaxColLength 3

#include "datastructures.h"
\end{verbatim}

